Nonstationary Gaussian Process Surrogates

We provide a survey of nonstationary surrogate models which utilize Gaussian processes (GPs) or variations thereof, including nonstationary kernel adaptations, partition and local GPs, and spatial warpings through deep Gaussian processes. We also overview publicly available software implementations and conclude with a bake-off involving an 8-dimensional satellite drag computer experiment. Code for this example is provided in a public git repository.

==> plots/dgp.R <==

library(deepgp)
library(Morpho)
library(plotly)

f <- function(x) {
  if (!is.matrix(x)) x <- matrix(x, ncol = 1)
  d <- ncol(x)
  a <- (1:d - 2) / 2
  prod <- 1
  for (i in 1:d) 
    prod <- prod * (abs(4 * x[, i] - 2) + a[i]) / (1 + a[i])
  return(prod)
}

# Visual of DGP warping -------------------------------------------------------

grid <- seq(0, 1, length = 10)
x <- as.matrix(expand.grid(grid, grid))
y <- f(x)
fit <- fit_two_layer(x, y, nmcmc = 3000, true_g = 1e-8)

png(file = "dgp_warping.png", width = 500, height = 500)
w <- as.matrix(fit$w[[1000]])
Morpho::deformGrid2d(x, w - 0.6, lines = TRUE, lcol = "grey", lty = 1, pch = 20,
                     main = "", cex.main = 2,  
                     cex1 = 1.5, cex2 = 1.5,
                     col1 = "black", col2 = "red")
dev.off()

# Visual of surface -----------------------------------------------------------

grid <- seq(0, 1, length = 50)
x <- as.matrix(expand.grid(grid, grid))
y <- f(x)

fig <- plot_ly(x = grid, y = grid, z = matrix(y, ncol = sqrt(n))) %>% 
  add_surface()  %>%  
  layout(scene = list(xaxis = list(title = "x1"), yaxis = list(title = "x2"),
                      zaxis = list(title = "y")))
fig


==> plots/higdon.R <==

library(hetGP)
library(tgp)
library(deepgp)

plot_fit <- function(mean, s2, main = "") {
  q1 <- mean - 1.96 * sqrt(s2)
  q2 <- mean + 1.96 * sqrt(s2)
  plot(X, Z, pch = 19, cex.main = 1.4, ylim = c(-3, 3), 
       main = main, cex.lab = 1.2, xaxt = "n", yaxt = "n",
       xlab = "", ylab = "")
  text(0.5, -3.7, "X", cex = 1.3)
  text(-0.1, 0, "Y", srt = 90, cex = 1.3)
  lines(XX, mean, lwd = 2)
  lines(XX, q1, lwd = 2, lty = 2, col = 2)
  lines(XX, q2, lwd = 2, lty = 2, col = 2)
}

f <- function(x) {
  i <- which(x <= 0.48)
  x[i] <- 2 * sin(pi * x[i] * 4) + 0.4 * cos(pi * x[i] * 16)
  x[-i] <- 2 * x[-i] - 1
  return(x)
}

set.seed(5)
n <- 23
N <- 100
X <- matrix(seq(0, 1, length = n))
Z <- apply(X, 1, f)
XX <- matrix(seq(0, 1, length = N))
ZZ <- apply(XX, 1, f)

# Fit surrogates --------------------------------------------------------------

# GP
gp_mod <- deepgp::fit_one_layer(X, Z, nmcmc = 10000)
gp_mod <- trim(gp_mod, 8000, 2)
gp_pred <- predict(gp_mod, XX)

# hetGP
model <- mleHetGP(X, Z, noiseControl = list(g_max = 0.5))
het_pred <- predict(x = XX, object = model)

# TGP
tgp_mod <- tgp::btgp(X = X, Z = Z, XX = XX)

# DGP
dgp_mod <- deepgp::fit_two_layer(X, Z, nmcmc = 10000)
dgp_mod <- trim(dgp_mod, 8000, 2)
dgp_pred <- predict(dgp_mod, XX)

# Plot results ----------------------------------------------------------------

pdf("higdon.pdf", width = 9, height = 6)
par(mfrow = c(2, 3), mar = c(3, 3, 3, 1), xpd = TRUE)
plot(XX, ZZ, type = "l", lwd = 2, cex.main = 1.4, ylim = c(-3, 3), 
     main = "True Function", xaxt = "n", yaxt = "n",
     xlab = "", ylab = "", col = "grey")
points(X, Z, pch = 19)
text(0.5, -3.7, "X", cex = 1.3)
text(-0.1, 0, "Y", srt = 90, cex = 1.3)
plot_fit(gp_pred$mean, gp_pred$s2, main = "Stationary GP")
plot_fit(het_pred$mean, het_pred$sd2 + het_pred$nugs, main = "hetGP")
legend("bottomright", c("data", "mean", "95% CI"),
       pch = c(19, NA, NA), col = c(1, 1, 2), lty = c(NA, 1, 2), lwd = c(NA, 2, 2),
       ncol = 1, bty = "n", cex = 1.4)
plot_fit(tgp_mod$ZZ.mean, tgp_mod$ZZ.s2 + 1e-8, main = "TGP")
plot_fit(dgp_pred$mean, dgp_pred$s2, main = "DGP")
dgp_pred <- trim(dgp_pred, 0, 2)
w <- matrix(unlist(dgp_pred$w), ncol = dgp_pred$nmcmc)
for (i in 1:ncol(w)) w[, i] <- w[, i] - mean(w[, i])
matplot(X, w, type = "l", col = "grey", lwd = 1, cex.main = 1.4,
        main = "DGP - latent layer samples", xaxt = "n",
        yaxt = "n", xlab = "", ylab = "", lty = 1,
        ylim = c(-3, 3))
text(0.5, -3.7, "X", cex = 1.3)
text(-0.1, 0, "W", srt = 90, cex = 1.3)
dev.off()


==> plots/laGP.R <==
library(laGP)

xg <- seq(-2, 2, by=0.02)
X <- as.matrix(expand.grid(xg, xg))

herbtooth <- function(X)
 {
  g <- function(z)
    return(exp(-(z - 1)^2) + exp(-0.8*(z + 1)^2) - 0.05*sin(8*(z + 0.1))) 
  return(-apply(apply(X, 2, g), 1, prod))
 }

 Y <- herbtooth(X)

Xref <- matrix(c(-1.725, 1.725), nrow=1)
set.seed(1)
p.alc <- laGP(Xref, 6, 50, X, Y, d=0.1, method="alc")

##png("laGP_nbhd.png", width=400, height=400)
pdf("laGP_nbhd.pdf")
par(xpd=TRUE)
Xin <- X[X[,1] > -1.98 & X[,1] < -1.4 & X[,2] > 1.38 & X[,2] < 1.91,]
plot(X[p.alc$Xi,], xlab="x1", ylab="x2")
points(Xref[1], Xref[2], pch=19, col="red")
points(Xin, col="gray", pch=19, cex=0.4)
legend(-1.95, 1.96, legend=c("training data", "testing location", "local neighborhood"), 
	col=c("gray", "red", "black"), 
	pch=c(19, 19, 21), bty="n", bg="white", horiz=TRUE)
dev.off()

xx <- seq(-1.97, 1.95, by=0.04)
XX <- as.matrix(expand.grid(xx, xx))

nth <- 8
P.alc <- aGP(X, Y, XX, omp.threads=nth, verb=0)

persp(xx, xx, -matrix(P.alc$mean, ncol=length(xx)), phi=45, theta=45, 
    xlab="x1", ylab="x2", zlab="yhat(x)")

library(plotly)
fig <- plot_ly(x = xx, y = xx, z = -matrix(P.alc$mean, ncol=length(xx))) %>% 
 add_surface()  %>%  
 layout(scene = list(xaxis = list(title = "x1"), yaxis = list(title = "x2"),
 	zaxis = list(title = "y")))


fig

==> plots/tgp.R <==
library(tgp)
library(akima)
library(plotly)
lgbb.as <- read.table("../../../lgbb/lgbb_as.txt", header=TRUE)
lgbb.rest <- read.table("../../../lgbb/lgbb_as_rest.txt", header=TRUE)

X <- lgbb.as[,2:4]
Y <- lgbb.as$lift
XX <- lgbb.rest[,2:4]

tgp_mod <- btgpllm(X=X, Z=Y, bprior="b0", verb=1)

xx1 <- seq(min(XX$mach), max(XX$mach), length.out = 50)
xx2 <- seq(min(XX$alpha), max(XX$alpha), length.out = 50)

Z <- outer(xx1, xx2, function(x, y){sapply(1:length(x), 
                                           function(i){predict(tgp_mod, matrix(c(x[i], y[i], 0), nrow = 1, ncol = 3))$ZZ.mean})})

image(xx1, xx2, Z, col = heat.colors(128))


XX <- expand.grid(xx1, xx2)
XX <- cbind(XX, rep(0, nrow(XX)))

#tgp_mod <- readRDS("tgp_mod.R")

plot(tgp_mod, slice=list(x=3, z=0), gridlen=c(100, 100), 
     layout="surf", span=0.01)

new_df <- cbind(XX, tgp_mod$ZZ.mean)
tgp_interp <- interp(new_df[,1], new_df[,2], 
                     new_df[,4])

#---------------------------

axx <- list(
  title = "Alpha"
)
axy <- list(
  title = "Mach",
  autorange = "reversed"
)
axz <- list(
  title = "Lift"
)

tgp_fig <- plot_ly(x = xx2, y = xx1, z = Z, 
                   contours = list(
                     z = list(show = TRUE, start = min(Z),
                              end = max(Z), 
                              size = 0.05,
                              color = "grey")))
#tgp_fig <- plot_ly(x = tgp_interp$y, y = tgp_interp$x, z = tgp_interp$z)
tgp_fig <- tgp_fig %>% layout(scene = list(xaxis=axx,yaxis=axy,zaxis=axz))
tgp_fig <- tgp_fig %>% add_surface()

x1 <- seq(1.45, max(xx1), length.out = 100)
y1 <- seq(min(xx2), max(xx2), length.out = 100)
tgp_fig <- tgp_fig %>% add_trace(x = y1, y = x1, z = matrix(-1, nrow = 100, ncol = 100), type = "surface", 
                                 colorscale = list(c(0, 1), c("tan", "red")))

x2 <- seq(min(xx1), 1.45, length.out = 100)
y2 <- seq(10, max(xx2), length.out = 100)
tgp_fig <- tgp_fig %>% add_trace(x = y2, y = x2, z = matrix(-1, nrow = 100, ncol = 100), type = "surface", 
                                 colorscale = list(c(0, 1), c("tan", "green")))

x3 <- seq(min(xx1), 1.45, length.out = 100)
y3 <- seq(min(xx2), 10, length.out = 100)
tgp_fig <- tgp_fig %>% add_trace(x = y3, y = x3, z = matrix(-1, nrow = 100, ncol = 100), type = "surface", 
                                 colorscale = list(c(0, 1), c("tan", "blue")))
tgp_fig %>% hide_colorbar()
#-------------------------------

x1 <- rep(1.45, 10)
y1 <- seq(min(XXs$alpha), max(XXs$alpha), length.out = 10)
z1 <- rep(-1, 10)
tgp_fig <- tgp_fig %>% add_trace(x = x1, y = y1, z = z1, c, dash = "dot",
                                 line=list(widthh=0.5, color='pink'))
x2 <- seq(min(XXs$mach), max(XXs$mach), length.out = 10)
y2 <- rep(10, 10)
z2 <- rep(-1, 10)
tgp_fig <- tgp_fig %>% add_trace(x = x2, y = y2, z = z2, c,
                                 line=list(widthh=0.5, color="pink", dash = "dot"))


